Magic tricycles: Efficient magic state generation with finite block-length quantum LDPC codes

The preparation of high-fidelity non-Clifford (magic) states is an essential subroutine for universal quantum computation, but imposes substantial space-time overhead. Magic state factories based on high rate and distance quantum low-density parity check (LDPC) codes equipped with transversal non-Clifford gates can potentially reduce these overheads significantly, by circumventing the need for multiple rounds of distillation and by producing a large number of magic states in a single code-block. As a step towards realizing efficient, fault-tolerant magic state production, we introduce a class of finite block-length quantum LDPC codes which we name tricycle codes, generalizing the well-known bicycle codes to three homological dimensions. These codes can support constant-depth physical circuits that implement logical $CCZ$ gates between three code blocks. To construct these constant-depth $CCZ$ circuits, we develop new analytical and numerical techniques that apply to a broad class of three-dimensional homological and balanced product codes. We further show that tricycle codes enable single-shot state-preparation and error correction, leading to a highly efficient magic-state generation protocol. Numerical simulations of specific codes confirm robust performance under circuit-level noise, demonstrating a high circuit-noise threshold of $>0.5\%$. With modest post-selection, certain tricycle codes of block-lengths of only $50-100$ qubits are shown to achieve logical error-rates of $6\times 10^{-10}$ or lower. Finally, we construct optimal depth syndrome extraction circuits for tricycle codes and present a protocol for implementing them efficiently on a reconfigurable neutral atom platform.

==> anc/video_caption.txt <==
The video demonstrates the atom rearrangement procedure discussed in the main text and the appendix. The code used is:

A = y*z^2 + x^2*z + x^2*y + x^2*y^2*z  
B = y*z^2 + x*y + x^2*y + x^2*y^2*z  
C = 1 + x*z^2 + x^2*y^2 + x^2*y^2*z

The green circles represent SLM traps. We label them into 14 arrays for convenience. Each array pair corresponds to a specific sector: D1 (arrays 0 and 1), D2 (2 and 3), D3 (4 and 5), Z3 (6 and 7), Z1 (8 and 9), Z2 (10 and 11), and X (12 and 13), as labeled at the bottom left. Arrays 0 through 5 are spaced so that no two traps in the same array cause Rydberg interaction. The horizontal and vertical axes are given in microns.

The top line of text shows the current AOD movement in the format:  
inst:<instruction id>, <details>, elapsed time:<time in microseconds>.

For permutation movements, the details include the blocks being permuted and the change from the previous to the current polynomial term (possibly transposed), written as <x a y b z c>, where a, b, and c are possibly negative offsets. The details also specify which variable is being shifted, the shift (previous to current offset), and the direction (pos for in-axis, neg for wrap-around).

Since check sectors are being permuted, the permutation is reversed from what directly read off from the parity check definitions. For example, if the definition requires X to have a CNOT with A^T_1(D_1), this is equivalent to D_1 having a CNOT with A_1(X).

For fetch and put-back movements, the details describe which blocks are moved and their destinations (by SLM array ID). The depicted movements use straight lines for illustration. In realistic experiments, atoms must avoid each other during movement so additional care is required to design their routes.
